Symmetric point flavour singlet axial vector current renormalization at two loops

We calculate the two loop correction to the quark 2-point function with the non-zero momentum insertion of the flavour singlet axial vector current at the fully symmetric subtraction point for massless quarks in the modified minimal subtraction (MSbar) scheme. The Larin method is used to handle $\gamma^5$ within dimensional regularization at this loop order ensuring that the effect of the chiral anomaly is properly included within the construction.

==> anc/qcdsmomsing.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                Electronic version of MSbar amplitude for flavour 
                           singlet axial vector current 

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
a is the coupling constant.
al is the gauge parameter.
The label Sigma_* denotes the corresponding tensor in equation (2.13).
z3 is zeta(3).
ln(z) is the natural logarithm.
psiprime(z) is the first derivative of psi(z).
psiprime3(z) is the third derivative of psi(z).
ss2pi2 = s_2(pi/2), ss2pi6 = s_2(pi/6), ss3pi2 = s_3(pi/2) and 
ss3pi6 = s_3(pi/6) where s_n(z) is given in equation (2.9).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



axialvector_msbar = 

       + Sigma_1 * (
          - 1
          )

       + a*Sigma_6 * (
          + 8/27*pi^2*Cf
          - 4/9*psiprime(1/3)*Cf
          )

       + a*Sigma_5 * (
          + 8/3*Cf
          + 8/27*pi^2*Cf
          - 4/3*al*Cf
          - 8/27*al*pi^2*Cf
          - 4/9*psiprime(1/3)*Cf
          + 4/9*psiprime(1/3)*al*Cf
          )

       + a*Sigma_4 * (
          + 4/3*Cf
          - 2/3*al*Cf
          - 8/27*al*pi^2*Cf
          + 4/9*psiprime(1/3)*al*Cf
          )

       + a*Sigma_3 * (
          + 4/3*Cf
          - 2/3*al*Cf
          - 8/27*al*pi^2*Cf
          + 4/9*psiprime(1/3)*al*Cf
          )

       + a*Sigma_2 * (
          + 8/3*Cf
          + 8/27*pi^2*Cf
          - 4/3*al*Cf
          - 8/27*al*pi^2*Cf
          - 4/9*psiprime(1/3)*Cf
          + 4/9*psiprime(1/3)*al*Cf
          )

       + a*Sigma_1 * (
          + 2*Cf
          + 4/27*pi^2*Cf
          - 2*al*Cf
          - 8/27*al*pi^2*Cf
          - 2/9*psiprime(1/3)*Cf
          + 4/9*psiprime(1/3)*al*Cf
          )

       + a^2*Sigma_6 * (
          + 160/3*Cf*Tf*Nf*ss3pi6
          - 128/3*Cf*Tf*Nf*ss3pi2
          - 32*Cf*Tf*Nf*ss2pi6
          + 64*Cf*Tf*Nf*ss2pi2
          + 16/3*Cf*Tf*Nf*z3
          - 340/3*Cf*Ca*ss3pi6
          + 272/3*Cf*Ca*ss3pi2
          + 68*Cf*Ca*ss2pi6
          - 136*Cf*Ca*ss2pi2
          - 28/3*Cf*Ca*z3
          + 240*Cf^2*ss3pi6
          - 192*Cf^2*ss3pi2
          - 144*Cf^2*ss2pi6
          + 288*Cf^2*ss2pi2
          + 8*Cf^2*z3
          - 496/243*pi^2*Cf*Tf*Nf
          - 1672/243*pi^2*Cf*Ca
          + 172/9*pi^2*Cf^2
          + 32/81*pi^4*Cf*Tf*Nf
          - 8/27*pi^4*Cf*Ca
          + 32/81*pi^4*Cf^2
          - 20/3*al*Cf*Ca*ss3pi6
          + 16/3*al*Cf*Ca*ss3pi2
          + 4*al*Cf*Ca*ss2pi6
          - 8*al*Cf*Ca*ss2pi2
          - 2/3*al*Cf*Ca*z3
          + 2/9*al*pi^2*Cf*Ca
          - 4/81*al*pi^4*Cf*Ca
          + 2/27*al^2*pi^2*Cf*Ca
          - 4/27*al^2*pi^2*Cf^2
          + 248/81*psiprime(1/3)*Cf*Tf*Nf
          + 836/81*psiprime(1/3)*Cf*Ca
          - 86/3*psiprime(1/3)*Cf^2
          + 16/27*psiprime(1/3)*pi^2*Cf*Ca
          - 32/27*psiprime(1/3)*pi^2*Cf^2
          - 1/3*psiprime(1/3)*al*Cf*Ca
          - 1/9*psiprime(1/3)*al^2*Cf*Ca
          + 2/9*psiprime(1/3)*al^2*Cf^2
          - 4/9*psiprime(1/3)^2*Cf*Ca
          + 8/9*psiprime(1/3)^2*Cf^2
          - 4/27*psiprime3(1/3)*Cf*Tf*Nf
          + 1/27*psiprime3(1/3)*Cf*Ca
          + 1/54*psiprime3(1/3)*al*Cf*Ca
          + 58/243/(sqrt(3))*pi^3*Cf*Tf*Nf
          - 493/972/(sqrt(3))*pi^3*Cf*Ca
          + 29/27/(sqrt(3))*pi^3*Cf^2
          - 29/972/(sqrt(3))*al*pi^3*Cf*Ca
          + 8/3/(sqrt(3))*ln(3)*pi*Cf*Tf*Nf
          - 17/3/(sqrt(3))*ln(3)*pi*Cf*Ca
          + 12/(sqrt(3))*ln(3)*pi*Cf^2
          - 1/3/(sqrt(3))*ln(3)*al*pi*Cf*Ca
          - 2/9/(sqrt(3))*ln(3)^2*pi*Cf*Tf*Nf
          + 17/36/(sqrt(3))*ln(3)^2*pi*Cf*Ca
          - 1/(sqrt(3))*ln(3)^2*pi*Cf^2
          + 1/36/(sqrt(3))*ln(3)^2*al*pi*Cf*Ca
          )

       + a^2*Sigma_5 * (
          - 88/27*Cf*Tf*Nf
          - 800/3*Cf*Tf*Nf*ss3pi6
          + 640/3*Cf*Tf*Nf*ss3pi2
          + 160*Cf*Tf*Nf*ss2pi6
          - 320*Cf*Tf*Nf*ss2pi2
          - 80/3*Cf*Tf*Nf*z3
          + 707/27*Cf*Ca
          - 2*Cf*Ca*z3
          - 14/3*Cf^2
          - 80*Cf^2*ss3pi6
          + 64*Cf^2*ss3pi2
          + 48*Cf^2*ss2pi6
          - 96*Cf^2*ss2pi2
          - 16*Cf^2*z3
          - 3904/243*pi^2*Cf*Tf*Nf
          + 266/243*pi^2*Cf*Ca
          + 88/27*pi^2*Cf^2
          - 32/81*pi^4*Cf*Tf*Nf
          - 8/243*pi^4*Cf*Ca
          - 104/243*pi^4*Cf^2
          - 14/3*al*Cf*Ca
          + 16/3*al*Cf^2
          - 28/27*al*pi^2*Cf*Ca
          - 20/27*al*pi^2*Cf^2
          + 8/81*al*pi^4*Cf^2
          - al^2*Cf*Ca
          - 4/3*al^2*Cf^2
          - 2/9*al^2*pi^2*Cf*Ca
          - 8/27*al^2*pi^2*Cf^2
          + 1952/81*psiprime(1/3)*Cf*Tf*Nf
          - 133/81*psiprime(1/3)*Cf*Ca
          - 44/9*psiprime(1/3)*Cf^2
          + 32/81*psiprime(1/3)*pi^2*Cf*Ca
          - 64/81*psiprime(1/3)*pi^2*Cf^2
          + 14/9*psiprime(1/3)*al*Cf*Ca
          + 10/9*psiprime(1/3)*al*Cf^2
          + 1/3*psiprime(1/3)*al^2*Cf*Ca
          + 4/9*psiprime(1/3)*al^2*Cf^2
          - 8/27*psiprime(1/3)^2*Cf*Ca
          + 16/27*psiprime(1/3)^2*Cf^2
          + 4/27*psiprime3(1/3)*Cf*Tf*Nf
          - 1/27*psiprime3(1/3)*Cf*Ca
          + 7/27*psiprime3(1/3)*Cf^2
          - 1/27*psiprime3(1/3)*al*Cf^2
          - 290/243/(sqrt(3))*pi^3*Cf*Tf*Nf
          - 29/81/(sqrt(3))*pi^3*Cf^2
          - 40/3/(sqrt(3))*ln(3)*pi*Cf*Tf*Nf
          - 4/(sqrt(3))*ln(3)*pi*Cf^2
          + 10/9/(sqrt(3))*ln(3)^2*pi*Cf*Tf*Nf
          + 1/3/(sqrt(3))*ln(3)^2*pi*Cf^2
          )

       + a^2*Sigma_4 * (
          - 44/27*Cf*Tf*Nf
          - 320/3*Cf*Tf*Nf*ss3pi6
          + 256/3*Cf*Tf*Nf*ss3pi2
          + 64*Cf*Tf*Nf*ss2pi6
          - 128*Cf*Tf*Nf*ss2pi2
          - 32/3*Cf*Tf*Nf*z3
          + 707/54*Cf*Ca
          - 100/3*Cf*Ca*ss3pi6
          + 80/3*Cf*Ca*ss3pi2
          + 20*Cf*Ca*ss2pi6
          - 40*Cf*Ca*ss2pi2
          - 16/3*Cf*Ca*z3
          - 7/3*Cf^2
          + 160/3*Cf^2*ss3pi6
          - 128/3*Cf^2*ss3pi2
          - 32*Cf^2*ss2pi6
          + 64*Cf^2*ss2pi2
          - 8/3*Cf^2*z3
          - 208/27*pi^2*Cf*Tf*Nf
          - 82/27*pi^2*Cf*Ca
          + 52/9*pi^2*Cf^2
          - 28/243*pi^4*Cf*Ca
          + 8/243*pi^4*Cf^2
          - 7/3*al*Cf*Ca
          + 20*al*Cf*Ca*ss3pi6
          - 16*al*Cf*Ca*ss3pi2
          - 12*al*Cf*Ca*ss2pi6
          + 24*al*Cf*Ca*ss2pi2
          + 8/3*al*Cf^2
          - 160/3*al*Cf^2*ss3pi6
          + 128/3*al*Cf^2*ss3pi2
          + 32*al*Cf^2*ss2pi6
          - 64*al*Cf^2*ss2pi2
          + 8/3*al*Cf^2*z3
          + 8/27*al*pi^2*Cf*Ca
          - 4*al*pi^2*Cf^2
          + 8/81*al*pi^4*Cf^2
          - 1/2*al^2*Cf*Ca
          - 2/3*al^2*Cf^2
          - 2/9*al^2*pi^2*Cf*Ca
          - 8/27*al^2*pi^2*Cf^2
          + 104/9*psiprime(1/3)*Cf*Tf*Nf
          + 41/9*psiprime(1/3)*Cf*Ca
          - 26/3*psiprime(1/3)*Cf^2
          + 16/81*psiprime(1/3)*pi^2*Cf*Ca
          - 32/81*psiprime(1/3)*pi^2*Cf^2
          - 4/9*psiprime(1/3)*al*Cf*Ca
          + 6*psiprime(1/3)*al*Cf^2
          + 1/3*psiprime(1/3)*al^2*Cf*Ca
          + 4/9*psiprime(1/3)*al^2*Cf^2
          - 4/27*psiprime(1/3)^2*Cf*Ca
          + 8/27*psiprime(1/3)^2*Cf^2
          + 1/54*psiprime3(1/3)*Cf*Ca
          + 1/27*psiprime3(1/3)*Cf^2
          - 1/27*psiprime3(1/3)*al*Cf^2
          - 116/243/(sqrt(3))*pi^3*Cf*Tf*Nf
          - 145/972/(sqrt(3))*pi^3*Cf*Ca
          + 58/243/(sqrt(3))*pi^3*Cf^2
          + 29/324/(sqrt(3))*al*pi^3*Cf*Ca
          - 58/243/(sqrt(3))*al*pi^3*Cf^2
          - 16/3/(sqrt(3))*ln(3)*pi*Cf*Tf*Nf
          - 5/3/(sqrt(3))*ln(3)*pi*Cf*Ca
          + 8/3/(sqrt(3))*ln(3)*pi*Cf^2
          + 1/(sqrt(3))*ln(3)*al*pi*Cf*Ca
          - 8/3/(sqrt(3))*ln(3)*al*pi*Cf^2
          + 4/9/(sqrt(3))*ln(3)^2*pi*Cf*Tf*Nf
          + 5/36/(sqrt(3))*ln(3)^2*pi*Cf*Ca
          - 2/9/(sqrt(3))*ln(3)^2*pi*Cf^2
          - 1/12/(sqrt(3))*ln(3)^2*al*pi*Cf*Ca
          + 2/9/(sqrt(3))*ln(3)^2*al*pi*Cf^2
          )

       + a^2*Sigma_3 * (
          - 44/27*Cf*Tf*Nf
          - 320/3*Cf*Tf*Nf*ss3pi6
          + 256/3*Cf*Tf*Nf*ss3pi2
          + 64*Cf*Tf*Nf*ss2pi6
          - 128*Cf*Tf*Nf*ss2pi2
          - 32/3*Cf*Tf*Nf*z3
          + 707/54*Cf*Ca
          - 100/3*Cf*Ca*ss3pi6
          + 80/3*Cf*Ca*ss3pi2
          + 20*Cf*Ca*ss2pi6
          - 40*Cf*Ca*ss2pi2
          - 16/3*Cf*Ca*z3
          - 7/3*Cf^2
          + 160/3*Cf^2*ss3pi6
          - 128/3*Cf^2*ss3pi2
          - 32*Cf^2*ss2pi6
          + 64*Cf^2*ss2pi2
          - 8/3*Cf^2*z3
          - 208/27*pi^2*Cf*Tf*Nf
          - 82/27*pi^2*Cf*Ca
          + 52/9*pi^2*Cf^2
          - 28/243*pi^4*Cf*Ca
          + 8/243*pi^4*Cf^2
          - 7/3*al*Cf*Ca
          + 20*al*Cf*Ca*ss3pi6
          - 16*al*Cf*Ca*ss3pi2
          - 12*al*Cf*Ca*ss2pi6
          + 24*al*Cf*Ca*ss2pi2
          + 8/3*al*Cf^2
          - 160/3*al*Cf^2*ss3pi6
          + 128/3*al*Cf^2*ss3pi2
          + 32*al*Cf^2*ss2pi6
          - 64*al*Cf^2*ss2pi2
          + 8/3*al*Cf^2*z3
          + 8/27*al*pi^2*Cf*Ca
          - 4*al*pi^2*Cf^2
          + 8/81*al*pi^4*Cf^2
          - 1/2*al^2*Cf*Ca
          - 2/3*al^2*Cf^2
          - 2/9*al^2*pi^2*Cf*Ca
          - 8/27*al^2*pi^2*Cf^2
          + 104/9*psiprime(1/3)*Cf*Tf*Nf
          + 41/9*psiprime(1/3)*Cf*Ca
          - 26/3*psiprime(1/3)*Cf^2
          + 16/81*psiprime(1/3)*pi^2*Cf*Ca
          - 32/81*psiprime(1/3)*pi^2*Cf^2
          - 4/9*psiprime(1/3)*al*Cf*Ca
          + 6*psiprime(1/3)*al*Cf^2
          + 1/3*psiprime(1/3)*al^2*Cf*Ca
          + 4/9*psiprime(1/3)*al^2*Cf^2
          - 4/27*psiprime(1/3)^2*Cf*Ca
          + 8/27*psiprime(1/3)^2*Cf^2
          + 1/54*psiprime3(1/3)*Cf*Ca
          + 1/27*psiprime3(1/3)*Cf^2
          - 1/27*psiprime3(1/3)*al*Cf^2
          - 116/243/(sqrt(3))*pi^3*Cf*Tf*Nf
          - 145/972/(sqrt(3))*pi^3*Cf*Ca
          + 58/243/(sqrt(3))*pi^3*Cf^2
          + 29/324/(sqrt(3))*al*pi^3*Cf*Ca
          - 58/243/(sqrt(3))*al*pi^3*Cf^2
          - 16/3/(sqrt(3))*ln(3)*pi*Cf*Tf*Nf
          - 5/3/(sqrt(3))*ln(3)*pi*Cf*Ca
          + 8/3/(sqrt(3))*ln(3)*pi*Cf^2
          + 1/(sqrt(3))*ln(3)*al*pi*Cf*Ca
          - 8/3/(sqrt(3))*ln(3)*al*pi*Cf^2
          + 4/9/(sqrt(3))*ln(3)^2*pi*Cf*Tf*Nf
          + 5/36/(sqrt(3))*ln(3)^2*pi*Cf*Ca
          - 2/9/(sqrt(3))*ln(3)^2*pi*Cf^2
          - 1/12/(sqrt(3))*ln(3)^2*al*pi*Cf*Ca
          + 2/9/(sqrt(3))*ln(3)^2*al*pi*Cf^2
          )

       + a^2*Sigma_2 * (
          - 88/27*Cf*Tf*Nf
          - 800/3*Cf*Tf*Nf*ss3pi6
          + 640/3*Cf*Tf*Nf*ss3pi2
          + 160*Cf*Tf*Nf*ss2pi6
          - 320*Cf*Tf*Nf*ss2pi2
          - 80/3*Cf*Tf*Nf*z3
          + 707/27*Cf*Ca
          - 2*Cf*Ca*z3
          - 14/3*Cf^2
          - 80*Cf^2*ss3pi6
          + 64*Cf^2*ss3pi2
          + 48*Cf^2*ss2pi6
          - 96*Cf^2*ss2pi2
          - 16*Cf^2*z3
          - 3904/243*pi^2*Cf*Tf*Nf
          + 266/243*pi^2*Cf*Ca
          + 88/27*pi^2*Cf^2
          - 32/81*pi^4*Cf*Tf*Nf
          - 8/243*pi^4*Cf*Ca
          - 104/243*pi^4*Cf^2
          - 14/3*al*Cf*Ca
          + 16/3*al*Cf^2
          - 28/27*al*pi^2*Cf*Ca
          - 20/27*al*pi^2*Cf^2
          + 8/81*al*pi^4*Cf^2
          - al^2*Cf*Ca
          - 4/3*al^2*Cf^2
          - 2/9*al^2*pi^2*Cf*Ca
          - 8/27*al^2*pi^2*Cf^2
          + 1952/81*psiprime(1/3)*Cf*Tf*Nf
          - 133/81*psiprime(1/3)*Cf*Ca
          - 44/9*psiprime(1/3)*Cf^2
          + 32/81*psiprime(1/3)*pi^2*Cf*Ca
          - 64/81*psiprime(1/3)*pi^2*Cf^2
          + 14/9*psiprime(1/3)*al*Cf*Ca
          + 10/9*psiprime(1/3)*al*Cf^2
          + 1/3*psiprime(1/3)*al^2*Cf*Ca
          + 4/9*psiprime(1/3)*al^2*Cf^2
          - 8/27*psiprime(1/3)^2*Cf*Ca
          + 16/27*psiprime(1/3)^2*Cf^2
          + 4/27*psiprime3(1/3)*Cf*Tf*Nf
          - 1/27*psiprime3(1/3)*Cf*Ca
          + 7/27*psiprime3(1/3)*Cf^2
          - 1/27*psiprime3(1/3)*al*Cf^2
          - 290/243/(sqrt(3))*pi^3*Cf*Tf*Nf
          - 29/81/(sqrt(3))*pi^3*Cf^2
          - 40/3/(sqrt(3))*ln(3)*pi*Cf*Tf*Nf
          - 4/(sqrt(3))*ln(3)*pi*Cf^2
          + 10/9/(sqrt(3))*ln(3)^2*pi*Cf*Tf*Nf
          + 1/3/(sqrt(3))*ln(3)^2*pi*Cf^2
          )

       + a^2*Sigma_1 * (
          + 595/18*Cf*Tf*Nf
          - 560/3*Cf*Tf*Nf*ss3pi6
          + 448/3*Cf*Tf*Nf*ss3pi2
          + 112*Cf*Tf*Nf*ss2pi6
          - 224*Cf*Tf*Nf*ss2pi2
          - 56/3*Cf*Tf*Nf*z3
          + 169/18*Cf*Ca
          - 50/3*Cf*Ca*ss3pi6
          + 40/3*Cf*Ca*ss3pi2
          + 10*Cf*Ca*ss2pi6
          - 20*Cf*Ca*ss2pi2
          - 2/3*Cf*Ca*z3
          - 23/8*Cf^2
          - 40/3*Cf^2*ss3pi6
          + 32/3*Cf^2*ss3pi2
          + 8*Cf^2*ss2pi6
          - 16*Cf^2*ss2pi2
          - 28/3*Cf^2*z3
          - 2024/243*pi^2*Cf*Tf*Nf
          - 236/243*pi^2*Cf*Ca
          + 122/27*pi^2*Cf^2
          - 16/81*pi^4*Cf*Tf*Nf
          - 2/27*pi^4*Cf*Ca
          - 16/81*pi^4*Cf^2
          - 10*al*Cf*Ca
          + 10*al*Cf*Ca*ss3pi6
          - 8*al*Cf*Ca*ss3pi2
          - 6*al*Cf*Ca*ss2pi6
          + 12*al*Cf*Ca*ss2pi2
          + 3*al*Cf*Ca*z3
          + 4*al*Cf^2
          - 80/3*al*Cf^2*ss3pi6
          + 64/3*al*Cf^2*ss3pi2
          + 16*al*Cf^2*ss2pi6
          - 32*al*Cf^2*ss2pi2
          + 4/3*al*Cf^2*z3
          - 10/27*al*pi^2*Cf*Ca
          - 64/27*al*pi^2*Cf^2
          + 8/81*al*pi^4*Cf^2
          - 15/8*al^2*Cf*Ca
          - al^2*Cf^2
          - 2/9*al^2*pi^2*Cf*Ca
          - 8/27*al^2*pi^2*Cf^2
          + 1012/81*psiprime(1/3)*Cf*Tf*Nf
          + 118/81*psiprime(1/3)*Cf*Ca
          - 61/9*psiprime(1/3)*Cf^2
          + 8/27*psiprime(1/3)*pi^2*Cf*Ca
          - 16/27*psiprime(1/3)*pi^2*Cf^2
          + 5/9*psiprime(1/3)*al*Cf*Ca
          + 32/9*psiprime(1/3)*al*Cf^2
          + 1/3*psiprime(1/3)*al^2*Cf*Ca
          + 4/9*psiprime(1/3)*al^2*Cf^2
          - 2/9*psiprime(1/3)^2*Cf*Ca
          + 4/9*psiprime(1/3)^2*Cf^2
          + 2/27*psiprime3(1/3)*Cf*Tf*Nf
          - 1/108*psiprime3(1/3)*Cf*Ca
          + 4/27*psiprime3(1/3)*Cf^2
          - 1/27*psiprime3(1/3)*al*Cf^2
          - 203/243/(sqrt(3))*pi^3*Cf*Tf*Nf
          - 145/1944/(sqrt(3))*pi^3*Cf*Ca
          - 29/486/(sqrt(3))*pi^3*Cf^2
          + 29/648/(sqrt(3))*al*pi^3*Cf*Ca
          - 29/243/(sqrt(3))*al*pi^3*Cf^2
          - 28/3/(sqrt(3))*ln(3)*pi*Cf*Tf*Nf
          - 5/6/(sqrt(3))*ln(3)*pi*Cf*Ca
          - 2/3/(sqrt(3))*ln(3)*pi*Cf^2
          + 1/2/(sqrt(3))*ln(3)*al*pi*Cf*Ca
          - 4/3/(sqrt(3))*ln(3)*al*pi*Cf^2
          + 7/9/(sqrt(3))*ln(3)^2*pi*Cf*Tf*Nf
          + 5/72/(sqrt(3))*ln(3)^2*pi*Cf*Ca
          + 1/18/(sqrt(3))*ln(3)^2*pi*Cf^2
          - 1/24/(sqrt(3))*ln(3)^2*al*pi*Cf*Ca
          + 1/9/(sqrt(3))*ln(3)^2*al*pi*Cf^2
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


